Discriminative and Generative Transformer-based Models For Situation Entity Classification

We re-examine the situation entity (SE) classification task with varying amounts of available training data. We exploit a Transformer-based variational autoencoder to encode sentences into a lower dimensional latent space, which is used to generate the text and learn a SE classifier. Test set and cross-genre evaluations show that when training data is plentiful, the proposed model can improve over the previous discriminative state-of-the-art models. Our approach performs disproportionately better with smaller amounts of training data, but when faced with extremely small sets (4 instances per label), generative RNN methods outperform transformers. Our work provides guidance for future efforts on SE and semantic prediction tasks, and low-label training regimes.

==> fig_2_code_csv/clean_acc_Bow_Lstm_Bert_Gpt2_fill.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
from matplotlib import rc
import os
import csv
import copy
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
matplotlib.rc('ytick', labelsize=22)
# matplotlib.rc('xtick', labelsize=100)
color_idx=['blue','red','green','black','cyan','olivedrab','peru','slategrey','indigo','lightsteelblue','mediumpurple']
legend_locations = ['best','upper right','upper left','lower left','lower right','right','center left','center right','lower center','upper center','center']
filled_markers=['o','v','^','<','>','8','s','p','*','h','H','D','d','P','X']
style_idx=['-',':','|','--','-.']
dir_path = os.path.dirname(os.path.realpath(__file__))
# optBertFile = dir_path + '/wandb_subOptBert_2020-09-17T01_05_14.895-04_00.csv'
optBertFile = dir_path + '/wandb_export_GPT2_Bert_Bow_Lstm.csv'
smallFile = dir_path + '/very_small_100_optcls_bow_lstm.csv'
#bowFile = dir_path + '/wandb_small_BertBow_2020-10-07T23_12_46.629-04_00.csv'
#LstmFile = dir_path + '/wandb_small_BertLSTM_2020-10-07T23_08_51.644-04_00.csv'


samples = [4,8,16,32,64,100, 400 ,600 ,1000 ,12000]
exp_num = [1,2,3,4,5]

optimus_join_xy_acc = {sample:[] for sample in samples}
optimus_join_xy_f1 = {sample:[] for sample in samples}
optimus_join_xy_precision = {sample:[] for sample in samples}

bert_join_xy_acc = {sample:[] for sample in samples}
bert_join_xy_f1 = {sample:[] for sample in samples}
bert_join_xy_precision = {sample:[] for sample in samples}

Bert_join_xy_acc = {sample:[] for sample in samples}
Bert_join_xy_f1 = {sample:[] for sample in samples}
Bert_join_xy_precision = {sample:[] for sample in samples}

bow_join_xy_acc = {sample:[] for sample in samples}
bow_join_xy_f1 = {sample:[] for sample in samples}
bow_join_xy_precision = {sample:[] for sample in samples}

Lstm_join_xy_acc = {sample:[] for sample in samples}
Lstm_join_xy_f1 = {sample:[] for sample in samples}
Lstm_join_xy_precision = {sample:[] for sample in samples}

dis_join_xy_acc = {sample:[] for sample in samples}
dis_join_xy_f1 = {sample:[] for sample in samples}
dis_join_xy_precision = {sample:[] for sample in samples}

y_join_xy_acc = {sample:[] for sample in samples}
y_join_xy_f1 = {sample:[] for sample in samples}
y_join_xy_precision = {sample:[] for sample in samples}

zy_join_xy_acc = {sample:[] for sample in samples}
zy_join_xy_f1 = {sample:[] for sample in samples}
zy_join_xy_precision = {sample:[] for sample in samples}

with open(optBertFile) as csv_reader:
    reader = csv.DictReader(csv_reader)
    for row in reader:
        info = row['Name'].split('_')
        sample_size = int(info[0])
        exp_num = int(info[-1])
        model = info[2]
        #print(model)
        if sample_size not in samples:
            continue
        if model == 'BertBow':
            bow_join_xy_acc[sample_size].append(float(row['test_acc_optcls']))
            bow_join_xy_f1[sample_size].append(float(row['test_f1_score_macro_optcls']))
            bow_join_xy_precision[sample_size].append(float(row['test_precision_macro_optcls']))
        if model == 'BertLstm':
            Lstm_join_xy_acc[sample_size].append(float(row['test_acc_optcls']))
            Lstm_join_xy_f1[sample_size].append(float(row['test_f1_score_macro_optcls']))
            Lstm_join_xy_precision[sample_size].append(float(row['test_precision_macro_optcls']))
        if model == 'OptCls':
            optimus_join_xy_acc[sample_size].append(float(row['test_acc_optcls']))
            optimus_join_xy_f1[sample_size].append(float(row['test_f1_score_macro_optcls']))
            optimus_join_xy_precision[sample_size].append(float(row['test_precision_macro_optcls']))
        if model == 'bert':
            Bert_join_xy_acc[sample_size].append(float(row['test_acc_optcls']))
            Bert_join_xy_f1[sample_size].append(float(row['test_f1_score_macro_optcls']))
            Bert_join_xy_precision[sample_size].append(float(row['test_precision_macro_optcls']))
        if model == 'dis':
            dis_join_xy_acc[sample_size].append(float(row['test_acc_optcls']))
            dis_join_xy_f1[sample_size].append(float(row['test_f1_score_macro_optcls']))
            dis_join_xy_precision[sample_size].append(float(row['test_precision_macro_optcls']))
        if model == 'classLM':
            y_join_xy_acc[sample_size].append(float(row['test_acc_optcls']))
            y_join_xy_f1[sample_size].append(float(row['test_f1_score_macro_optcls']))
            y_join_xy_precision[sample_size].append(float(row['test_precision_macro_optcls']))
        if model == 'latentClassLM':
            zy_join_xy_acc[sample_size].append(float(row['test_acc_optcls']))
            zy_join_xy_f1[sample_size].append(float(row['test_f1_score_macro_optcls']))
            zy_join_xy_precision[sample_size].append(float(row['test_precision_macro_optcls']))

with open(smallFile) as csv_reader:
    reader = csv.DictReader(csv_reader)
    for row in reader:
        info = row['Name'].split('_')
        sample_size = int(info[0])
        exp_num = int(info[-1])
        model = info[2]
        #print(model)
        if sample_size not in samples:
            continue
        if model == 'BertBow':
            bow_join_xy_acc[sample_size].append(float(row['test_acc_optcls']))
            bow_join_xy_f1[sample_size].append(float(row['test_f1_score_macro_optcls']))
            bow_join_xy_precision[sample_size].append(float(row['test_precision_macro_optcls']))
        if model == 'BertLstm':
            Lstm_join_xy_acc[sample_size].append(float(row['test_acc_optcls']))
            Lstm_join_xy_f1[sample_size].append(float(row['test_f1_score_macro_optcls']))
            Lstm_join_xy_precision[sample_size].append(float(row['test_precision_macro_optcls']))
        if model == 'OptCls':
            optimus_join_xy_acc[sample_size].append(float(row['test_acc_optcls']))
            optimus_join_xy_f1[sample_size].append(float(row['test_f1_score_macro_optcls']))
            optimus_join_xy_precision[sample_size].append(float(row['test_precision_macro_optcls']))
        if model == 'bert':
            Bert_join_xy_acc[sample_size].append(float(row['test_acc_optcls']))
            Bert_join_xy_f1[sample_size].append(float(row['test_f1_score_macro_optcls']))
            Bert_join_xy_precision[sample_size].append(float(row['test_precision_macro_optcls']))
        if model == 'dis':
            dis_join_xy_acc[sample_size].append(float(row['test_acc_optcls']))
            dis_join_xy_f1[sample_size].append(float(row['test_f1_score_macro_optcls']))
            dis_join_xy_precision[sample_size].append(float(row['test_precision_macro_optcls']))
        if model == 'classLM':
            y_join_xy_acc[sample_size].append(float(row['test_acc_optcls']))
            y_join_xy_f1[sample_size].append(float(row['test_f1_score_macro_optcls']))
            y_join_xy_precision[sample_size].append(float(row['test_precision_macro_optcls']))
        if model == 'latentClassLM':
            zy_join_xy_acc[sample_size].append(float(row['test_acc_optcls']))
            zy_join_xy_f1[sample_size].append(float(row['test_f1_score_macro_optcls']))
            zy_join_xy_precision[sample_size].append(float(row['test_precision_macro_optcls']))

x_nums_ref=np.arange(len(samples))
print('x_nums_ref',x_nums_ref)
#samples_xtick=samples
samples_xtick=copy.deepcopy(samples)
samples_xtick[-1]='Full'
optimus_acc_mean = [np.mean(optimus_join_xy_acc[sample]) for sample in samples]
optimus_acc_std = [np.std(optimus_join_xy_acc[sample]) for sample in samples]
optimus_acc_MSE = np.array([2*np.sqrt(np.mean((np.array(optimus_join_xy_acc[sample])-optimus_acc_mean[idx])**2)) for idx,sample in enumerate(samples)])
#print('optimus_acc_std: {}'.format(np.mean(optimus_acc_std)))

print(optimus_join_xy_acc)
Bert_acc_mean = [np.mean(Bert_join_xy_acc[sample]) for sample in samples]
Bert_acc_std = [np.std(Bert_join_xy_acc[sample]) for sample in samples]
Bert_acc_MSE = np.array([2*np.sqrt(np.mean((np.array(Bert_join_xy_acc[sample])-Bert_acc_mean[idx])**2)) for idx,sample in enumerate(samples)])
#print('Bert_acc_std: {}'.format(np.mean(Bert_acc_std)))

Lstm_acc_mean = [np.mean(Lstm_join_xy_acc[sample]) for sample in samples]
Lstm_acc_std = [np.std(Lstm_join_xy_acc[sample]) for sample in samples]
Lstm_acc_MSE = np.array([2*np.sqrt(np.mean((np.array(Lstm_join_xy_acc[sample])-Lstm_acc_mean[idx])**2)) for idx,sample in enumerate(samples)])
#print('Lstm_acc_std :{}'.format(np.mean(Lstm_acc_std)))

Bow_acc_mean = [np.mean(bow_join_xy_acc[sample]) for sample in samples]
Bow_acc_std = [np.std(bow_join_xy_acc[sample]) for sample in samples]
Bow_acc_MSE = np.array([2*np.sqrt(np.mean((np.array(bow_join_xy_acc[sample])-Bow_acc_mean[idx])**2)) for idx,sample in enumerate(samples)])
#print('Bow_acc_mean: {}'.format(Bow_acc_mean))
#print('Bow_acc_std: {}'.format(Bow_acc_std))
#print('Bow_acc_MSE: {}'.format(Bow_acc_MSE))
#print('Bow_acc_std :{}'.format(np.mean(Bow_acc_std)))
dis_acc_mean = [np.mean(dis_join_xy_acc[sample]) for sample in samples]
dis_acc_std = [np.std(dis_join_xy_acc[sample]) for sample in samples]
dis_acc_MSE = np.array([2*np.sqrt(np.mean((np.array(dis_join_xy_acc[sample])-dis_acc_mean[idx])**2)) for idx,sample in enumerate(samples)])

y_acc_mean = [np.mean(y_join_xy_acc[sample]) for sample in samples]
print(y_acc_mean)
y_acc_std = [np.std(y_join_xy_acc[sample]) for sample in samples]
y_acc_MSE = np.array([2*np.sqrt(np.mean((np.array(y_join_xy_acc[sample])-y_acc_mean[idx])**2)) for idx,sample in enumerate(samples)])

zy_acc_mean = [np.mean(zy_join_xy_acc[sample]) for sample in samples]
zy_acc_std = [np.std(zy_join_xy_acc[sample]) for sample in samples]
zy_acc_MSE = np.array([2*np.sqrt(np.mean((np.array(zy_join_xy_acc[sample])-zy_acc_mean[idx])**2)) for idx,sample in enumerate(samples)])



# plt.plot(x_nums_ref,Bow_acc_mean,linewidth=3.2, color=color_idx[6],label='Bert+BOW')
# plt.fill_between(x_nums_ref,Bow_acc_mean-np.array(Bow_acc_std),Bow_acc_mean+np.array(Bow_acc_std), color=color_idx[6],alpha=0.25)
# plt.scatter(x_nums_ref,Bow_acc_mean, color=color_idx[6],marker=filled_markers[0],s=40)

plt.plot(x_nums_ref,optimus_acc_mean,'--',linewidth=3.2, color=color_idx[1],label='Bert+Gpt2')
plt.fill_between(x_nums_ref,optimus_acc_mean-np.array(optimus_acc_std),optimus_acc_mean+np.array(optimus_acc_std), color=color_idx[1],alpha=0.25)
plt.scatter(x_nums_ref,optimus_acc_mean, color=color_idx[1],marker=filled_markers[0],s=40)


plt.plot(x_nums_ref,Lstm_acc_mean,'--', linewidth=2.4, color=color_idx[0],label='Bert+LSTM')
plt.fill_between(x_nums_ref,Lstm_acc_mean-np.array(Lstm_acc_std),Lstm_acc_mean+np.array(Lstm_acc_std), color=color_idx[0],alpha=0.3)
plt.scatter(x_nums_ref,Lstm_acc_mean, color=color_idx[0],marker=filled_markers[0],s=40)

bow_color="dimgray"
plt.plot(x_nums_ref,Bow_acc_mean,linewidth=1.2, color=bow_color,label='Bert+BOW')
plt.fill_between(x_nums_ref,Bow_acc_mean-np.array(Bow_acc_std),Bow_acc_mean+np.array(Bow_acc_std), color=bow_color,alpha=0.45)
plt.scatter(x_nums_ref,Bow_acc_mean, color=bow_color,marker=filled_markers[0],s=40)

plt.plot(x_nums_ref,Bert_acc_mean,style_idx[0], linewidth=2.2, color=color_idx[2],label='Bert')
plt.fill_between(x_nums_ref,Bert_acc_mean-np.array(Bert_acc_std),Bert_acc_mean+np.array(Bert_acc_std), color=color_idx[2],alpha=0.15)
plt.scatter(x_nums_ref,Bert_acc_mean, color=color_idx[2],marker="s",s=40)

lat_color="saddlebrown"
plt.plot(x_nums_ref,zy_acc_mean,'--',linewidth=3.4, color=lat_color,label='lat')
plt.fill_between(x_nums_ref,zy_acc_mean-np.array(zy_acc_std),zy_acc_mean+np.array(zy_acc_std), color=lat_color,alpha=0.45)
plt.scatter(x_nums_ref,zy_acc_mean, color=lat_color,marker=filled_markers[0],s=40)

gen_color="royalblue"
plt.plot(x_nums_ref,y_acc_mean,linewidth=2.3, color=gen_color,label='gen')
plt.fill_between(x_nums_ref,y_acc_mean-np.array(y_acc_std),y_acc_mean+np.array(y_acc_std), color=gen_color,alpha=0.35)
plt.scatter(x_nums_ref,y_acc_mean, color=gen_color,marker=filled_markers[0],s=40)

disc_color="violet"
plt.plot(x_nums_ref,dis_acc_mean,linewidth=3.2, color=disc_color,label='disc')
plt.fill_between(x_nums_ref,dis_acc_mean-np.array(dis_acc_std),dis_acc_mean+np.array(dis_acc_std), color=disc_color,alpha=0.25)
plt.scatter(x_nums_ref,dis_acc_mean, color=disc_color,marker=filled_markers[0],s=40)


plt.xlabel(r'$ \mathrm{Samples} $',fontsize=15)
plt.ylabel(r'$\mathrm{Acc} $',size=15)

plt.yticks(size=13)
plt.xticks(x_nums_ref, samples_xtick, color='k', size=13)
plt.grid(alpha=0.3)
plt.xlim(-0.15,9.15)
#plt.legend(['BERT+GPT2'], fontsize = 23,loc='upper left',frameon=False)
y_min = 0.09
y_max = 0.83
plt.ylim(y_min, y_max)
plt.legend(['BERT+GPT2','BERT+LSTM','BERT+BOW','BERT','Latent','Generative','Discriminative'],ncol=1, fontsize = 18,loc='lower right',frameon=False)
plt.show()




